Making the Most of your Model: Methods for Finetuning and Applying Pretrained Transformers

This thesis provides methods and analysis of models which make progress on this goal. The techniques outlined are task agnostic, and should provide benefit when used with nearly any transformer LM. We introduce two new finetuning methods which add new capabilities to the models they are used on. The first adds a recurrence mechanism, which removes the fixed-window sized constraint and improves the efficiency of a transformer decoder. The second allows masked language models (MLMs) to be used for initialization of both the encoder and decoder of a non-autoregressive sequence-to-sequence transformer, opening up generative applications of models which were previously only used for natural language understanding tasks. We also introduce two new techniques for improving the quality of predictions of any transformer decoder without additional finetuning. One, hidden state optimization, can be applied to any transformer decoder to improve the quality of predictions at inference time, especially for few-shot classification. The other, conditional beam search, allows practitioners to search for natural language generation (NLG) model outputs with high likelihood while conditioning on the event that the output is not degenerate (e.g. empty, repetitive, etc.). Finally, we provide theoretical and empirical insights on the divergence of model-likelihood and output quality which has widely been observed in prior work. These insights apply to any model which represents a distribution over text, and apply to language models which are not transformers or even autoregressive. We argue that the NLP community has, to some extent, misunderstood the implications of these findings, and encourage a point of view which has more nuance.

==> figures/mt/formatting.py <==
import math


def combine_tikz_strs(lst):
    return ", ".join(lst)


def line_width(width_in_cm):
    return "line width=%fcm" % width_in_cm


def fill_color(color_name):
    return "fill=%s" % color_name


def line_and_fill_colors(line_color_name, fill_color_name):
    return combine_tikz_strs(
        [fill_color(line_color_name),
         line_color(fill_color_name)])


def fill_color_with_no_line(color_name):
    return combine_tikz_strs([fill_color(color_name), no_line()])


def text_color(color_name):
    return "text=%s" % color_name


def rounded_corners(radius_in_cm):
    return "rounded corners=%fcm" % radius_in_cm


def line_color(color_name):
    return "draw=%s" % color_name


def no_line():
    return "draw=none"


def no_fill():
    return "fill=none"


def fill_opacity(alpha):
    return "fill opacity=%f" % alpha


def line_opacity(alpha):
    return "line opacity=%f" % alpha


def line_and_fill_opacities(line_alpha, fill_alpha):
    return combine_tikz_strs(
        [fill_opacity(fill_alpha),
         line_opacity(line_alpha)])


def line_style(s):
    assert s == "dashed" or s == "dotted" or s == "solid"
    return s


def arrow_heads(s):
    if s == 'both':
        return "latex-latex"
    elif s == "start":
        return "latex-"
    elif s == "end":
        return "-latex"
    else:
        raise ValueError


def text_width(width_in_cm):
    return "text width=%fcm" % width_in_cm


def orientation(angle_in_degrees):
    return "rotate=%f" % angle_in_degrees


def alignment(s):
    valid_opts = {"center", "left", "right"}
    assert s in valid_opts
    return "align=%s" % s


# down, left, right,
# north, south, west, east,
# north east, north west, south east, south west
def anchor(s):
    valid_opts = [
        "left_center", "right_center", "top_center", "bottom_center",
        "top_left", "top_right", "bottom_left", "bottom_right"
    ]
    assert s in valid_opts

    tikz_opts = [
        "west", "east", "north", "south", "north west", "north east",
        "south west", "south east"
    ]

    return "anchor=%s" % tikz_opts[valid_opts.index(s)]


standard_line_width = 1.0 / 64

#===> Colors
# useful links:
# - https://www.kennethmoreland.com/color-advice/
# - https://seaborn.pydata.org/tutorial/color_palettes.html
# - https://matplotlib.org/3.1.0/tutorials/colors/colormaps.html


def convert_fractional_to_integral_colormap(cmap):
    return [tuple([int(round(255 * x)) for x in xs]) for xs in cmap]


def shade_color(rgb, alpha):
    return tuple([int(round((1.0 - alpha) * x, 0)) for x in rgb])


def tint_color(rgb, alpha):
    return tuple(
        [int(round(255.0 * alpha + (1.0 - alpha) * x, 0)) for x in rgb])


def mix_colors(rgb_start, rgb_end, alpha):
    return tuple([
        int(round(alpha * rgb_end[i] + (1.0 - alpha) * rgb_start, 0))
        for i in range(3)
    ])


# For the following four color maps.

# New matplotlib colormaps by Nathaniel J. Smith, Stefan van der Walt,
# and (in the case of viridis) Eric Firing.
#
# This file and the colormaps in it are released under the CC0 license /
# public domain dedication. We would appreciate credit if you use or
# redistribute these colormaps, but do not impose any legal restrictions.
#
# To the extent possible under law, the persons who associated CC0 with
# mpl-colormaps have waived all copyright and related or neighboring rights
# to mpl-colormaps.
#
# You should have received a copy of the CC0 legalcode along with this
# work.  If not, see <http://creativecommons.org/publicdomain/zero/1.0/>.


def gray_colormap():
    return [(i, i, i) for i in range(256)]


def magma_colormap():
    return [
        (0, 0, 4),
        (1, 0, 5),
        (1, 1, 6),
        (1, 1, 8),
        (2, 1, 9),
        (2, 2, 11),
        (2, 2, 13),
        (3, 3, 15),
        (3, 3, 18),
        (4, 4, 20),
        (5, 4, 22),
        (6, 5, 24),
        (6, 5, 26),
        (7, 6, 28),
        (8, 7, 30),
        (9, 7, 32),
        (10, 8, 34),
        (11, 9, 36),
        (12, 9, 38),
        (13, 10, 41),
        (14, 11, 43),
        (16, 11, 45),
        (17, 12, 47),
        (18, 13, 49),
        (19, 13, 52),
        (20, 14, 54),
        (21, 14, 56),
        (22, 15, 59),
        (24, 15, 61),
        (25, 16, 63),
        (26, 16, 66),
        (28, 16, 68),
        (29, 17, 71),
        (30, 17, 73),
        (32, 17, 75),
        (33, 17, 78),
        (34, 17, 80),
        (36, 18, 83),
        (37, 18, 85),
        (39, 18, 88),
        (41, 17, 90),
        (42, 17, 92),
        (44, 17, 95),
        (45, 17, 97),
        (47, 17, 99),
        (49, 17, 101),
        (51, 16, 103),
        (52, 16, 105),
        (54, 16, 107),
        (56, 16, 108),
        (57, 15, 110),
        (59, 15, 112),
        (61, 15, 113),
        (63, 15, 114),
        (64, 15, 116),
        (66, 15, 117),
        (68, 15, 118),
        (69, 16, 119),
        (71, 16, 120),
        (73, 16, 120),
        (74, 16, 121),
        (76, 17, 122),
        (78, 17, 123),
        (79, 18, 123),
        (81, 18, 124),
        (82, 19, 124),
        (84, 19, 125),
        (86, 20, 125),
        (87, 21, 126),
        (89, 21, 126),
        (90, 22, 126),
        (92, 22, 127),
        (93, 23, 127),
        (95, 24, 127),
        (96, 24, 128),
        (98, 25, 128),
        (100, 26, 128),
        (101, 26, 128),
        (103, 27, 128),
        (104, 28, 129),
        (106, 28, 129),
        (107, 29, 129),
        (109, 29, 129),
        (110, 30, 129),
        (112, 31, 129),
        (114, 31, 129),
        (115, 32, 129),
        (117, 33, 129),
        (118, 33, 129),
        (120, 34, 129),
        (121, 34, 130),
        (123, 35, 130),
        (124, 35, 130),
        (126, 36, 130),
        (128, 37, 130),
        (129, 37, 129),
        (131, 38, 129),
        (132, 38, 129),
        (134, 39, 129),
        (136, 39, 129),
        (137, 40, 129),
        (139, 41, 129),
        (140, 41, 129),
        (142, 42, 129),
        (144, 42, 129),
        (145, 43, 129),
        (147, 43, 128),
        (148, 44, 128),
        (150, 44, 128),
        (152, 45, 128),
        (153, 45, 128),
        (155, 46, 127),
        (156, 46, 127),
        (158, 47, 127),
        (160, 47, 127),
        (161, 48, 126),
        (163, 48, 126),
        (165, 49, 126),
        (166, 49, 125),
        (168, 50, 125),
        (170, 51, 125),
        (171, 51, 124),
        (173, 52, 124),
        (174, 52, 123),
        (176, 53, 123),
        (178, 53, 123),
        (179, 54, 122),
        (181, 54, 122),
        (183, 55, 121),
        (184, 55, 121),
        (186, 56, 120),
        (188, 57, 120),
        (189, 57, 119),
        (191, 58, 119),
        (192, 58, 118),
        (194, 59, 117),
        (196, 60, 117),
        (197, 60, 116),
        (199, 61, 115),
        (200, 62, 115),
        (202, 62, 114),
        (204, 63, 113),
        (205, 64, 113),
        (207, 64, 112),
        (208, 65, 111),
        (210, 66, 111),
        (211, 67, 110),
        (213, 68, 109),
        (214, 69, 108),
        (216, 69, 108),
        (217, 70, 107),
        (219, 71, 106),
        (220, 72, 105),
        (222, 73, 104),
        (223, 74, 104),
        (224, 76, 103),
        (226, 77, 102),
        (227, 78, 101),
        (228, 79, 100),
        (229, 80, 100),
        (231, 82, 99),
        (232, 83, 98),
        (233, 84, 98),
        (234, 86, 97),
        (235, 87, 96),
        (236, 88, 96),
        (237, 90, 95),
        (238, 91, 94),
        (239, 93, 94),
        (240, 95, 94),
        (241, 96, 93),
        (242, 98, 93),
        (242, 100, 92),
        (243, 101, 92),
        (244, 103, 92),
        (244, 105, 92),
        (245, 107, 92),
        (246, 108, 92),
        (246, 110, 92),
        (247, 112, 92),
        (247, 114, 92),
        (248, 116, 92),
        (248, 118, 92),
        (249, 120, 93),
        (249, 121, 93),
        (249, 123, 93),
        (250, 125, 94),
        (250, 127, 94),
        (250, 129, 95),
        (251, 131, 95),
        (251, 133, 96),
        (251, 135, 97),
        (252, 137, 97),
        (252, 138, 98),
        (252, 140, 99),
        (252, 142, 100),
        (252, 144, 101),
        (253, 146, 102),
        (253, 148, 103),
        (253, 150, 104),
        (253, 152, 105),
        (253, 154, 106),
        (253, 155, 107),
        (254, 157, 108),
        (254, 159, 109),
        (254, 161, 110),
        (254, 163, 111),
        (254, 165, 113),
        (254, 167, 114),
        (254, 169, 115),
        (254, 170, 116),
        (254, 172, 118),
        (254, 174, 119),
        (254, 176, 120),
        (254, 178, 122),
        (254, 180, 123),
        (254, 182, 124),
        (254, 183, 126),
        (254, 185, 127),
        (254, 187, 129),
        (254, 189, 130),
        (254, 191, 132),
        (254, 193, 133),
        (254, 194, 135),
        (254, 196, 136),
        (254, 198, 138),
        (254, 200, 140),
        (254, 202, 141),
        (254, 204, 143),
        (254, 205, 144),
        (254, 207, 146),
        (254, 209, 148),
        (254, 211, 149),
        (254, 213, 151),
        (254, 215, 153),
        (254, 216, 154),
        (253, 218, 156),
        (253, 220, 158),
        (253, 222, 160),
        (253, 224, 161),
        (253, 226, 163),
        (253, 227, 165),
        (253, 229, 167),
        (253, 231, 169),
        (253, 233, 170),
        (253, 235, 172),
        (252, 236, 174),
        (252, 238, 176),
        (252, 240, 178),
        (252, 242, 180),
        (252, 244, 182),
        (252, 246, 184),
        (252, 247, 185),
        (252, 249, 187),
        (252, 251, 189),
        (252, 253, 191),
    ]


def inferno_colormap():
    return [
        (0, 0, 4),
        (1, 0, 5),
        (1, 1, 6),
        (1, 1, 8),
        (2, 1, 10),
        (2, 2, 12),
        (2, 2, 14),
        (3, 2, 16),
        (4, 3, 18),
        (4, 3, 20),
        (5, 4, 23),
        (6, 4, 25),
        (7, 5, 27),
        (8, 5, 29),
        (9, 6, 31),
        (10, 7, 34),
        (11, 7, 36),
        (12, 8, 38),
        (13, 8, 41),
        (14, 9, 43),
        (16, 9, 45),
        (17, 10, 48),
        (18, 10, 50),
        (20, 11, 52),
        (21, 11, 55),
        (22, 11, 57),
        (24, 12, 60),
        (25, 12, 62),
        (27, 12, 65),
        (28, 12, 67),
        (30, 12, 69),
        (31, 12, 72),
        (33, 12, 74),
        (35, 12, 76),
        (36, 12, 79),
        (38, 12, 81),
        (40, 11, 83),
        (41, 11, 85),
        (43, 11, 87),
        (45, 11, 89),
        (47, 10, 91),
        (49, 10, 92),
        (50, 10, 94),
        (52, 10, 95),
        (54, 9, 97),
        (56, 9, 98),
        (57, 9, 99),
        (59, 9, 100),
        (61, 9, 101),
        (62, 9, 102),
        (64, 10, 103),
        (66, 10, 104),
        (68, 10, 104),
        (69, 10, 105),
        (71, 11, 106),
        (73, 11, 106),
        (74, 12, 107),
        (76, 12, 107),
        (77, 13, 108),
        (79, 13, 108),
        (81, 14, 108),
        (82, 14, 109),
        (84, 15, 109),
        (85, 15, 109),
        (87, 16, 110),
        (89, 16, 110),
        (90, 17, 110),
        (92, 18, 110),
        (93, 18, 110),
        (95, 19, 110),
        (97, 19, 110),
        (98, 20, 110),
        (100, 21, 110),
        (101, 21, 110),
        (103, 22, 110),
        (105, 22, 110),
        (106, 23, 110),
        (108, 24, 110),
        (109, 24, 110),
        (111, 25, 110),
        (113, 25, 110),
        (114, 26, 110),
        (116, 26, 110),
        (117, 27, 110),
        (119, 28, 109),
        (120, 28, 109),
        (122, 29, 109),
        (124, 29, 109),
        (125, 30, 109),
        (127, 30, 108),
        (128, 31, 108),
        (130, 32, 108),
        (132, 32, 107),
        (133, 33, 107),
        (135, 33, 107),
        (136, 34, 106),
        (138, 34, 106),
        (140, 35, 105),
        (141, 35, 105),
        (143, 36, 105),
        (144, 37, 104),
        (146, 37, 104),
        (147, 38, 103),
        (149, 38, 103),
        (151, 39, 102),
        (152, 39, 102),
        (154, 40, 101),
        (155, 41, 100),
        (157, 41, 100),
        (159, 42, 99),
        (160, 42, 99),
        (162, 43, 98),
        (163, 44, 97),
        (165, 44, 96),
        (166, 45, 96),
        (168, 46, 95),
        (169, 46, 94),
        (171, 47, 94),
        (173, 48, 93),
        (174, 48, 92),
        (176, 49, 91),
        (177, 50, 90),
        (179, 50, 90),
        (180, 51, 89),
        (182, 52, 88),
        (183, 53, 87),
        (185, 53, 86),
        (186, 54, 85),
        (188, 55, 84),
        (189, 56, 83),
        (191, 57, 82),
        (192, 58, 81),
        (193, 58, 80),
        (195, 59, 79),
        (196, 60, 78),
        (198, 61, 77),
        (199, 62, 76),
        (200, 63, 75),
        (202, 64, 74),
        (203, 65, 73),
        (204, 66, 72),
        (206, 67, 71),
        (207, 68, 70),
        (208, 69, 69),
        (210, 70, 68),
        (211, 71, 67),
        (212, 72, 66),
        (213, 74, 65),
        (215, 75, 63),
        (216, 76, 62),
        (217, 77, 61),
        (218, 78, 60),
        (219, 80, 59),
        (221, 81, 58),
        (222, 82, 56),
        (223, 83, 55),
        (224, 85, 54),
        (225, 86, 53),
        (226, 87, 52),
        (227, 89, 51),
        (228, 90, 49),
        (229, 92, 48),
        (230, 93, 47),
        (231, 94, 46),
        (232, 96, 45),
        (233, 97, 43),
        (234, 99, 42),
        (235, 100, 41),
        (235, 102, 40),
        (236, 103, 38),
        (237, 105, 37),
        (238, 106, 36),
        (239, 108, 35),
        (239, 110, 33),
        (240, 111, 32),
        (241, 113, 31),
        (241, 115, 29),
        (242, 116, 28),
        (243, 118, 27),
        (243, 120, 25),
        (244, 121, 24),
        (245, 123, 23),
        (245, 125, 21),
        (246, 126, 20),
        (246, 128, 19),
        (247, 130, 18),
        (247, 132, 16),
        (248, 133, 15),
        (248, 135, 14),
        (248, 137, 12),
        (249, 139, 11),
        (249, 140, 10),
        (249, 142, 9),
        (250, 144, 8),
        (250, 146, 7),
        (250, 148, 7),
        (251, 150, 6),
        (251, 151, 6),
        (251, 153, 6),
        (251, 155, 6),
        (251, 157, 7),
        (252, 159, 7),
        (252, 161, 8),
        (252, 163, 9),
        (252, 165, 10),
        (252, 166, 12),
        (252, 168, 13),
        (252, 170, 15),
        (252, 172, 17),
        (252, 174, 18),
        (252, 176, 20),
        (252, 178, 22),
        (252, 180, 24),
        (251, 182, 26),
        (251, 184, 29),
        (251, 186, 31),
        (251, 188, 33),
        (251, 190, 35),
        (250, 192, 38),
        (250, 194, 40),
        (250, 196, 42),
        (250, 198, 45),
        (249, 199, 47),
        (249, 201, 50),
        (249, 203, 53),
        (248, 205, 55),
        (248, 207, 58),
        (247, 209, 61),
        (247, 211, 64),
        (246, 213, 67),
        (246, 215, 70),
        (245, 217, 73),
        (245, 219, 76),
        (244, 221, 79),
        (244, 223, 83),
        (244, 225, 86),
        (243, 227, 90),
        (243, 229, 93),
        (242, 230, 97),
        (242, 232, 101),
        (242, 234, 105),
        (241, 236, 109),
        (241, 237, 113),
        (241, 239, 117),
        (241, 241, 121),
        (242, 242, 125),
        (242, 244, 130),
        (243, 245, 134),
        (243, 246, 138),
        (244, 248, 142),
        (245, 249, 146),
        (246, 250, 150),
        (248, 251, 154),
        (249, 252, 157),
        (250, 253, 161),
        (252, 255, 164),
    ]


def plasma_colormap():
    return [
        (13, 8, 135),
        (16, 7, 136),
        (19, 7, 137),
        (22, 7, 138),
        (25, 6, 140),
        (27, 6, 141),
        (29, 6, 142),
        (32, 6, 143),
        (34, 6, 144),
        (36, 6, 145),
        (38, 5, 145),
        (40, 5, 146),
        (42, 5, 147),
        (44, 5, 148),
        (46, 5, 149),
        (47, 5, 150),
        (49, 5, 151),
        (51, 5, 151),
        (53, 4, 152),
        (55, 4, 153),
        (56, 4, 154),
        (58, 4, 154),
        (60, 4, 155),
        (62, 4, 156),
        (63, 4, 156),
        (65, 4, 157),
        (67, 3, 158),
        (68, 3, 158),
        (70, 3, 159),
        (72, 3, 159),
        (73, 3, 160),
        (75, 3, 161),
        (76, 2, 161),
        (78, 2, 162),
        (80, 2, 162),
        (81, 2, 163),
        (83, 2, 163),
        (85, 2, 164),
        (86, 1, 164),
        (88, 1, 164),
        (89, 1, 165),
        (91, 1, 165),
        (92, 1, 166),
        (94, 1, 166),
        (96, 1, 166),
        (97, 0, 167),
        (99, 0, 167),
        (100, 0, 167),
        (102, 0, 167),
        (103, 0, 168),
        (105, 0, 168),
        (106, 0, 168),
        (108, 0, 168),
        (110, 0, 168),
        (111, 0, 168),
        (113, 0, 168),
        (114, 1, 168),
        (116, 1, 168),
        (117, 1, 168),
        (119, 1, 168),
        (120, 1, 168),
        (122, 2, 168),
        (123, 2, 168),
        (125, 3, 168),
        (126, 3, 168),
        (128, 4, 168),
        (129, 4, 167),
        (131, 5, 167),
        (132, 5, 167),
        (134, 6, 166),
        (135, 7, 166),
        (136, 8, 166),
        (138, 9, 165),
        (139, 10, 165),
        (141, 11, 165),
        (142, 12, 164),
        (143, 13, 164),
        (145, 14, 163),
        (146, 15, 163),
        (148, 16, 162),
        (149, 17, 161),
        (150, 19, 161),
        (152, 20, 160),
        (153, 21, 159),
        (154, 22, 159),
        (156, 23, 158),
        (157, 24, 157),
        (158, 25, 157),
        (160, 26, 156),
        (161, 27, 155),
        (162, 29, 154),
        (163, 30, 154),
        (165, 31, 153),
        (166, 32, 152),
        (167, 33, 151),
        (168, 34, 150),
        (170, 35, 149),
        (171, 36, 148),
        (172, 38, 148),
        (173, 39, 147),
        (174, 40, 146),
        (176, 41, 145),
        (177, 42, 144),
        (178, 43, 143),
        (179, 44, 142),
        (180, 46, 141),
        (181, 47, 140),
        (182, 48, 139),
        (183, 49, 138),
        (184, 50, 137),
        (186, 51, 136),
        (187, 52, 136),
        (188, 53, 135),
        (189, 55, 134),
        (190, 56, 133),
        (191, 57, 132),
        (192, 58, 131),
        (193, 59, 130),
        (194, 60, 129),
        (195, 61, 128),
        (196, 62, 127),
        (197, 64, 126),
        (198, 65, 125),
        (199, 66, 124),
        (200, 67, 123),
        (201, 68, 122),
        (202, 69, 122),
        (203, 70, 121),
        (204, 71, 120),
        (204, 73, 119),
        (205, 74, 118),
        (206, 75, 117),
        (207, 76, 116),
        (208, 77, 115),
        (209, 78, 114),
        (210, 79, 113),
        (211, 81, 113),
        (212, 82, 112),
        (213, 83, 111),
        (213, 84, 110),
        (214, 85, 109),
        (215, 86, 108),
        (216, 87, 107),
        (217, 88, 106),
        (218, 90, 106),
        (218, 91, 105),
        (219, 92, 104),
        (220, 93, 103),
        (221, 94, 102),
        (222, 95, 101),
        (222, 97, 100),
        (223, 98, 99),
        (224, 99, 99),
        (225, 100, 98),
        (226, 101, 97),
        (226, 102, 96),
        (227, 104, 95),
        (228, 105, 94),
        (229, 106, 93),
        (229, 107, 93),
        (230, 108, 92),
        (231, 110, 91),
        (231, 111, 90),
        (232, 112, 89),
        (233, 113, 88),
        (233, 114, 87),
        (234, 116, 87),
        (235, 117, 86),
        (235, 118, 85),
        (236, 119, 84),
        (237, 121, 83),
        (237, 122, 82),
        (238, 123, 81),
        (239, 124, 81),
        (239, 126, 80),
        (240, 127, 79),
        (240, 128, 78),
        (241, 129, 77),
        (241, 131, 76),
        (242, 132, 75),
        (243, 133, 75),
        (243, 135, 74),
        (244, 136, 73),
        (244, 137, 72),
        (245, 139, 71),
        (245, 140, 70),
        (246, 141, 69),
        (246, 143, 68),
        (247, 144, 68),
        (247, 145, 67),
        (247, 147, 66),
        (248, 148, 65),
        (248, 149, 64),
        (249, 151, 63),
        (249, 152, 62),
        (249, 154, 62),
        (250, 155, 61),
        (250, 156, 60),
        (250, 158, 59),
        (251, 159, 58),
        (251, 161, 57),
        (251, 162, 56),
        (252, 163, 56),
        (252, 165, 55),
        (252, 166, 54),
        (252, 168, 53),
        (252, 169, 52),
        (253, 171, 51),
        (253, 172, 51),
        (253, 174, 50),
        (253, 175, 49),
        (253, 177, 48),
        (253, 178, 47),
        (253, 180, 47),
        (253, 181, 46),
        (254, 183, 45),
        (254, 184, 44),
        (254, 186, 44),
        (254, 187, 43),
        (254, 189, 42),
        (254, 190, 42),
        (254, 192, 41),
        (253, 194, 41),
        (253, 195, 40),
        (253, 197, 39),
        (253, 198, 39),
        (253, 200, 39),
        (253, 202, 38),
        (253, 203, 38),
        (252, 205, 37),
        (252, 206, 37),
        (252, 208, 37),
        (252, 210, 37),
        (251, 211, 36),
        (251, 213, 36),
        (251, 215, 36),
        (250, 216, 36),
        (250, 218, 36),
        (249, 220, 36),
        (249, 221, 37),
        (248, 223, 37),
        (248, 225, 37),
        (247, 226, 37),
        (247, 228, 37),
        (246, 230, 38),
        (246, 232, 38),
        (245, 233, 38),
        (245, 235, 39),
        (244, 237, 39),
        (243, 238, 39),
        (243, 240, 39),
        (242, 242, 39),
        (241, 244, 38),
        (241, 245, 37),
        (240, 247, 36),
        (240, 249, 33),
    ]


def viridis_colormap():
    return [
        (68, 1, 84),
        (68, 2, 86),
        (69, 4, 87),
        (69, 5, 89),
        (70, 7, 90),
        (70, 8, 92),
        (70, 10, 93),
        (70, 11, 94),
        (71, 13, 96),
        (71, 14, 97),
        (71, 16, 99),
        (71, 17, 100),
        (71, 19, 101),
        (72, 20, 103),
        (72, 22, 104),
        (72, 23, 105),
        (72, 24, 106),
        (72, 26, 108),
        (72, 27, 109),
        (72, 28, 110),
        (72, 29, 111),
        (72, 31, 112),
        (72, 32, 113),
        (72, 33, 115),
        (72, 35, 116),
        (72, 36, 117),
        (72, 37, 118),
        (72, 38, 119),
        (72, 40, 120),
        (72, 41, 121),
        (71, 42, 122),
        (71, 44, 122),
        (71, 45, 123),
        (71, 46, 124),
        (71, 47, 125),
        (70, 48, 126),
        (70, 50, 126),
        (70, 51, 127),
        (70, 52, 128),
        (69, 53, 129),
        (69, 55, 129),
        (69, 56, 130),
        (68, 57, 131),
        (68, 58, 131),
        (68, 59, 132),
        (67, 61, 132),
        (67, 62, 133),
        (66, 63, 133),
        (66, 64, 134),
        (66, 65, 134),
        (65, 66, 135),
        (65, 68, 135),
        (64, 69, 136),
        (64, 70, 136),
        (63, 71, 136),
        (63, 72, 137),
        (62, 73, 137),
        (62, 74, 137),
        (62, 76, 138),
        (61, 77, 138),
        (61, 78, 138),
        (60, 79, 138),
        (60, 80, 139),
        (59, 81, 139),
        (59, 82, 139),
        (58, 83, 139),
        (58, 84, 140),
        (57, 85, 140),
        (57, 86, 140),
        (56, 88, 140),
        (56, 89, 140),
        (55, 90, 140),
        (55, 91, 141),
        (54, 92, 141),
        (54, 93, 141),
        (53, 94, 141),
        (53, 95, 141),
        (52, 96, 141),
        (52, 97, 141),
        (51, 98, 141),
        (51, 99, 141),
        (50, 100, 142),
        (50, 101, 142),
        (49, 102, 142),
        (49, 103, 142),
        (49, 104, 142),
        (48, 105, 142),
        (48, 106, 142),
        (47, 107, 142),
        (47, 108, 142),
        (46, 109, 142),
        (46, 110, 142),
        (46, 111, 142),
        (45, 112, 142),
        (45, 113, 142),
        (44, 113, 142),
        (44, 114, 142),
        (44, 115, 142),
        (43, 116, 142),
        (43, 117, 142),
        (42, 118, 142),
        (42, 119, 142),
        (42, 120, 142),
        (41, 121, 142),
        (41, 122, 142),
        (41, 123, 142),
        (40, 124, 142),
        (40, 125, 142),
        (39, 126, 142),
        (39, 127, 142),
        (39, 128, 142),
        (38, 129, 142),
        (38, 130, 142),
        (38, 130, 142),
        (37, 131, 142),
        (37, 132, 142),
        (37, 133, 142),
        (36, 134, 142),
        (36, 135, 142),
        (35, 136, 142),
        (35, 137, 142),
        (35, 138, 141),
        (34, 139, 141),
        (34, 140, 141),
        (34, 141, 141),
        (33, 142, 141),
        (33, 143, 141),
        (33, 144, 141),
        (33, 145, 140),
        (32, 146, 140),
        (32, 146, 140),
        (32, 147, 140),
        (31, 148, 140),
        (31, 149, 139),
        (31, 150, 139),
        (31, 151, 139),
        (31, 152, 139),
        (31, 153, 138),
        (31, 154, 138),
        (30, 155, 138),
        (30, 156, 137),
        (30, 157, 137),
        (31, 158, 137),
        (31, 159, 136),
        (31, 160, 136),
        (31, 161, 136),
        (31, 161, 135),
        (31, 162, 135),
        (32, 163, 134),
        (32, 164, 134),
        (33, 165, 133),
        (33, 166, 133),
        (34, 167, 133),
        (34, 168, 132),
        (35, 169, 131),
        (36, 170, 131),
        (37, 171, 130),
        (37, 172, 130),
        (38, 173, 129),
        (39, 173, 129),
        (40, 174, 128),
        (41, 175, 127),
        (42, 176, 127),
        (44, 177, 126),
        (45, 178, 125),
        (46, 179, 124),
        (47, 180, 124),
        (49, 181, 123),
        (50, 182, 122),
        (52, 182, 121),
        (53, 183, 121),
        (55, 184, 120),
        (56, 185, 119),
        (58, 186, 118),
        (59, 187, 117),
        (61, 188, 116),
        (63, 188, 115),
        (64, 189, 114),
        (66, 190, 113),
        (68, 191, 112),
        (70, 192, 111),
        (72, 193, 110),
        (74, 193, 109),
        (76, 194, 108),
        (78, 195, 107),
        (80, 196, 106),
        (82, 197, 105),
        (84, 197, 104),
        (86, 198, 103),
        (88, 199, 101),
        (90, 200, 100),
        (92, 200, 99),
        (94, 201, 98),
        (96, 202, 96),
        (99, 203, 95),
        (101, 203, 94),
        (103, 204, 92),
        (105, 205, 91),
        (108, 205, 90),
        (110, 206, 88),
        (112, 207, 87),
        (115, 208, 86),
        (117, 208, 84),
        (119, 209, 83),
        (122, 209, 81),
        (124, 210, 80),
        (127, 211, 78),
        (129, 211, 77),
        (132, 212, 75),
        (134, 213, 73),
        (137, 213, 72),
        (139, 214, 70),
        (142, 214, 69),
        (144, 215, 67),
        (147, 215, 65),
        (149, 216, 64),
        (152, 216, 62),
        (155, 217, 60),
        (157, 217, 59),
        (160, 218, 57),
        (162, 218, 55),
        (165, 219, 54),
        (168, 219, 52),
        (170, 220, 50),
        (173, 220, 48),
        (176, 221, 47),
        (178, 221, 45),
        (181, 222, 43),
        (184, 222, 41),
        (186, 222, 40),
        (189, 223, 38),
        (192, 223, 37),
        (194, 223, 35),
        (197, 224, 33),
        (200, 224, 32),
        (202, 225, 31),
        (205, 225, 29),
        (208, 225, 28),
        (210, 226, 27),
        (213, 226, 26),
        (216, 226, 25),
        (218, 227, 25),
        (221, 227, 24),
        (223, 227, 24),
        (226, 228, 24),
        (229, 228, 25),
        (231, 228, 25),
        (234, 229, 26),
        (236, 229, 27),
        (239, 229, 28),
        (241, 229, 29),
        (244, 230, 30),
        (246, 230, 32),
        (248, 230, 33),
        (251, 231, 35),
        (253, 231, 37),
    ]


# not about the licensing of this. keeping it for now.
def google_slides_named_colors():
    return {
        # row 1
        "black": (0, 0, 0),
        "dark_grey_4": (67, 67, 67),
        "dark_grey_3": (102, 102, 102),
        "dark_grey_2": (153, 153, 153),
        "grey": (183, 183, 183),
        "light_grey_1": (204, 204, 204),
        "light_grey_2": (217, 217, 217),
        "light_grey_3": (239, 239, 239),
        "white": (255, 255, 255),
        # row 2
        "red_berry": (151, 3, 0),
        "red": (245, 8, 2),
        "orange": (247, 153, 4),
        "yellow": (253, 255, 1),
        "green": (74, 255, 0),
        "cyan": (83, 255, 255),
        "cornflower_blue": (74, 134, 232),
        "blue": (38, 1, 255),
        "purple": (153, 1, 254),
        "magenta": (247, 0, 255),
        # row 3
        "light_red_berry_3": (230, 184, 175),
        "light_red_3": (244, 204, 205),
        "light_orange_3": (252, 229, 205),
        "light_yellow_3": (253, 242, 204),
        "light_green_3": (217, 234, 211),
        "light_cyan_3": (208, 224, 228),
        "light_cornflower_blue_3": (202, 218, 248),
        "light_blue_3": (208, 226, 243),
        "light_purple_3": (217, 210, 233),
        "light_magenta_3": (234, 209, 220),
        # row 4
        "light_red_berry_2": (221, 125, 106),
        "light_red_2": (234, 153, 153),
        "light_orange_2": (249, 203, 156),
        "light_yellow_2": (252, 230, 153),
        "light_green_2": (182, 215, 168),
        "light_cyan_2": (162, 196, 201),
        "light_cornflower_blue_2": (164, 194, 244),
        "light_blue_2": (159, 197, 232),
        "light_purple_2": (180, 167, 214),
        "light_magenta_2": (213, 166, 189),
        # row 5
        "light_red_berry_1": (204, 65, 37),
        "light_red_1": (224, 101, 102),
        "light_orange_1": (246, 179, 107),
        "light_yellow_1": (251, 218, 101),
        "light_green_1": (147, 196, 124),
        "light_cyan_1": (118, 165, 175),
        "light_cornflower_blue_1": (109, 157, 235),
        "light_blue_1": (111, 168, 220),
        "light_purple_1": (142, 123, 195),
        "light_magenta_1": (194, 123, 160),
        # row 6
        "dark_red_berry_1": (166, 28, 0),
        "dark_red_1": (205, 5, 0),
        "dark_orange_1": (230, 144, 56),
        "dark_yellow_1": (241, 194, 51),
        "dark_green_1": (106, 168, 78),
        "dark_cyan_1": (69, 129, 142),
        "dark_cornflower_blue_1": (60, 120, 216),
        "dark_blue_1": (61, 132, 198),
        "dark_purple_1": (103, 77, 167),
        "dark_magenta_1": (166, 77, 120),
        # row 7
        "dark_red_berry_2": (132, 33, 11),
        "dark_red_2": (153, 3, 0),
        "dark_orange_2": (180, 94, 6),
        "dark_yellow_2": (191, 144, 0),
        "dark_green_2": (56, 118, 29),
        "dark_cyan_2": (21, 79, 92),
        "dark_cornflower_blue_2": (36, 85, 204),
        "dark_blue_2": (28, 82, 148),
        "dark_purple_2": (53, 29, 116),
        "dark_magenta_2": (115, 27, 70),
        # row 8
        "dark_red_berry_3": (91, 15, 0),
        "dark_red_3": (101, 1, 0),
        "dark_orange_3": (120, 63, 4),
        "dark_yellow_3": (127, 96, 0),
        "dark_green_3": (39, 78, 18),
        "dark_cyan_3": (12, 52, 61),
        "dark_cornflower_blue_3": (28, 68, 134),
        "dark_blue_3": (15, 55, 99),
        "dark_purple_3": (32, 18, 77),
        "dark_magenta_3": (76, 16, 48)
    }


def seaborn_colors():
    # https://seaborn.pydata.org/tutorial/color_palettes.html
    return [(76, 113, 176), (221, 131, 82), (85, 168, 103), (129, 113, 179),
            (147, 120, 96), (218, 139, 195), (140, 140, 140), (205, 185, 115),
            (100, 181, 205)]


==> figures/mt/init_figure.py <==
import sane_tikz as stz
import formatting as fmt

named_colors = {
    "reddish": (252, 224, 225),
    "multi_head_attention_color": (252, 226, 187),
    "add_norm_color": (242, 243, 193),
    "blue": (194, 232, 247),
    "green": (203, 231, 207),
    "grayish": (220, 223, 240),
    "gray_bbox_color": (243, 243, 244),
    'output': (100, 200, 200),
    'color0': (0.6509803921568628, 0.807843137254902, 0.8901960784313725),
    'color1': (0.12156862745098039, 0.47058823529411764, 0.7058823529411765),
    'color2': (0.6980392156862745, 0.8745098039215686, 0.5411764705882353),
    'color3': (0.2, 0.6274509803921569, 0.17254901960784313),
    'color4': (0.984313725490196, 0.6039215686274509, 0.6),
    'color5': (0.8901960784313725, 0.10196078431372549, 0.10980392156862745),
    'color6': (0.9921568627450981, 0.7490196078431373, 0.43529411764705883),
    'color7': (1.0, 0.4980392156862745, 0.0),
    'color8': (0.792156862745098, 0.6980392156862745, 0.8392156862745098),
    'color9': (0.41568627450980394, 0.23921568627450981, 0.6039215686274509),
    'color10': (1.0, 1.0, 0.6),
    'color11': (0.6941176470588235, 0.34901960784313724, 0.1568627450980392),
}

for i in range(12):
    name = f'color{i}'
    named_colors[name] = tuple(int(c * 255) for c in named_colors[name])

_hex_colors = ['#f0f9e8','#bae4bc','#7bccc4','#43a2ca','#0868ac']
colors = []
for c in _hex_colors:
    c = c[1:]
    colors.append(tuple(int(c[i:i+2], 16) for i in (0, 2, 4)))

named_colors['stack'] = colors[1]#named_colors['color0']
named_colors['layer'] = colors[2]#named_colors['color1']

named_colors['mlm'] = colors[3]#named_colors['color2']
named_colors['mlm_layer'] = colors[4]#named_colors['color3']
named_colors['frame'] = colors[0]#named_colors['grayish']

WIDTH = 2.5
PER_LINE_HEIGHT = 0.4
LINE_WIDTH = 3.0 * fmt.standard_line_width
RECTANGLE_ROUNDNESS = 0.1
CONNECTOR_ROUNDNESS = 0.2


def rectangle(height, color_name, width=WIDTH, fill=True):
    strs = [
        fmt.line_width(LINE_WIDTH),
        fmt.rounded_corners(RECTANGLE_ROUNDNESS)
    ]
    if fill:
        strs.append(fmt.fill_color(color_name),)

    s_fmt = fmt.combine_tikz_strs(strs)
    res = stz.rectangle_from_width_and_height([0, 0], height, width, s_fmt)
    return res

def circle(center, radius, color_name, opacity=0.75):
    s_fmt = fmt.combine_tikz_strs([
        fmt.line_width(LINE_WIDTH),
        'draw opacity=0.5',
        fmt.fill_opacity(opacity),
        fmt.fill_color(color_name)
    ])
    return stz.circle(center, radius, s_fmt)


def rectangle_with_text(color_name, s_lst, height_pad=0, width=WIDTH):
    height = 0.1 + PER_LINE_HEIGHT * len(s_lst) + height_pad
    s_width = fmt.combine_tikz_strs([fmt.text_width(width), "align=center"])
    r = rectangle(height, color_name, width=width)
    cs = stz.center_coords(r)
    s = " \\vspace{-0.05cm} \\linebreak ".join(s_lst)
    t = stz.latex(cs, s, s_width)
    return [r, t]

s_con = fmt.combine_tikz_strs([
    fmt.arrow_heads("end"),
    fmt.line_width(LINE_WIDTH),
    fmt.rounded_corners(CONNECTOR_ROUNDNESS)
])
def draw_layer_stack(names, offset_coords=None, color='layer'):
    out = []
    prev = None
    for layer_name in names:
        layer = rectangle_with_text(color, [layer_name], height_pad=0)
        out.append(layer)

        if prev is None:
            if offset_coords is not None:
                stz.translate_bbox_left_center_to_coords(layer, offset_coords)

            prev = layer
            continue

        prev_top = stz.coords_from_bbox_with_fn(prev, stz.top_center_coords)
        new_bottom = list(prev_top)
        new_bottom[1] += 0.35
        stz.translate_bbox_bottom_center_to_coords(layer, new_bottom)


        conn = stz.line_segment(prev_top, new_bottom, s_con)
        out.append(conn)
        prev = layer

    """
    out.append(top_dots)
    out.append(bottom_dots)
    out.append(in_arrow)
    out.append(out_arrow)
    """
    return out

def wrap_stack(stack, name, margin=0.2, color='stack'):
    stack = stack#[:-4]
    bottom = min(
        stz.coords_from_bbox_with_fn(b, stz.bottom_center_coords)[1]
        for b in stack
    )
    top = max(
        stz.coords_from_bbox_with_fn(b, stz.top_center_coords)[1]
        for b in stack
    )
    left = min(
        stz.coords_from_bbox_with_fn(b, stz.left_center_coords)[0]
        for b in stack
    )
    right = max(
        stz.coords_from_bbox_with_fn(b, stz.right_center_coords)[0]
        for b in stack
    )

    top_extra = 0.5

    rect = rectangle(top - bottom + 0.1 + top_extra, color, width=right - left + margin)

    bottom_center = [
        (left + right) / 2,
        bottom - 0.1
    ]
    stz.translate_bbox_bottom_center_to_coords(rect, bottom_center)

    width = 0.75
    s_width = fmt.combine_tikz_strs([fmt.text_width(width), "align=left"])
    coords = stz.coords_from_bbox_with_fn(rect, stz.top_left_coords)
    coords[0] += 0.5
    coords[1] -= 0.2

    label = stz.latex(coords, name, s_width)

    bottom_center = stz.coords_from_bbox_with_fn(rect, stz.bottom_center_coords)

    in_arrow = stz.line_segment(
        [bottom_center[0], bottom_center[1] - 0.7],
        bottom_center,
        s_con
    )

    top_center = stz.coords_from_bbox_with_fn(rect, stz.top_center_coords)
    out_arrow = stz.line_segment(
        top_center,
        [top_center[0], top_center[1] + 0.7],
        s_con
    )

    textstyle = fmt.combine_tikz_strs(["align=center"])
    bottom_dots = stz.latex(
        [bottom_center[0], bottom_center[1] - 1],
        "\\dots",
        textstyle
    )

    top_dots = stz.latex(
        [top_center[0], top_center[1] + 1.2],
        "\\dots",
        textstyle
    )

    return [rect, label]#, out_arrow, in_arrow]

def arrow(start, end, rtl=False, style='dotted'):
    s_fmt = fmt.combine_tikz_strs([
        fmt.line_width(LINE_WIDTH),
        fmt.arrow_heads("end"),
        fmt.fill_color('grayish'),
        fmt.line_style(style)
    ])
    start_coords = stz.coords_from_bbox_with_fn(start, stz.left_center_coords if rtl else stz.right_center_coords)
    end_coords = stz.coords_from_bbox_with_fn(end, stz.right_center_coords if rtl else stz.left_center_coords)
    return stz.line_segment(start_coords, end_coords, s_fmt)

def main():
    out = {'main': [], 'background': [], 'foreground': []}

    enc_names = ['Self-attn', 'MLP']
    dec_names = ['Self-attn', 'Cross-attn', 'MLP']
    enc_stack = draw_layer_stack(enc_names)


    offset_coords = stz.coords_from_bbox_with_fn(enc_stack[0], stz.right_center_coords)
    offset_coords[0] += 1

    mlm_stack = draw_layer_stack(enc_names, offset_coords=offset_coords, color='mlm_layer')

    offset_coords = stz.coords_from_bbox_with_fn(mlm_stack[0], stz.right_center_coords)
    offset_coords[0] += 1
    offset_coords[1] -= 0.5

    dec_stack = draw_layer_stack(dec_names, offset_coords=offset_coords)

    arrows = []
    arrows.append(arrow(mlm_stack[0], enc_stack[0], True))
    arrows.append(arrow(mlm_stack[1], enc_stack[1], True))
    arrows.append(arrow(mlm_stack[0], dec_stack[0]))
    arrows.append(arrow(mlm_stack[0], dec_stack[1]))
    arrows.append(arrow(mlm_stack[1], dec_stack[3]))

    enc_wrap = wrap_stack(enc_stack, 'Encoder', margin=0.5)
    dec_wrap = wrap_stack(dec_stack, 'Decoder', margin=0.5)
    mlm_wrap = wrap_stack(mlm_stack, 'MLM', color='mlm')

    bottom = stz.coords_from_bbox_with_fn(dec_wrap[0], stz.bottom_center_coords)[1]
    top = stz.coords_from_bbox_with_fn(dec_wrap[0], stz.top_center_coords)[1]
    left = stz.coords_from_bbox_with_fn(enc_wrap[0], stz.left_center_coords)[0]
    right = stz.coords_from_bbox_with_fn(dec_wrap[0], stz.right_center_coords)[0]

    frame = rectangle(top - bottom + 0.6, 'frame', width=right - left + 0.6)
    stz.translate_bbox_bottom_left_to_coords(frame, [left - 0.3, bottom - 0.3])

    label_coords = stz.coords_from_bbox_with_fn(frame, stz.top_left_coords)
    label_coords[0] += 0.4
    label_coords[1] -= 0.3
    times_L = stz.latex(
        label_coords,
        "{\\Large $\\times L$}",
        fmt.combine_tikz_strs([fmt.text_width(0.5), "align=left"])
    )


    out['foreground'].append(enc_stack)
    out['foreground'].append(dec_stack)
    out['foreground'].append(mlm_stack)
    out['foreground'].append(arrows)

    out['main'].append(enc_wrap)
    out['main'].append(dec_wrap)
    out['main'].append(mlm_wrap)

    out['background'].append(frame)
    out['background'].append(times_L)

    enc_bottom_coords = stz.coords_from_bbox_with_fn(enc_stack[0], stz.right_center_coords)

    stz.draw_to_tikz_standalone(out, 'rum_sundae_init.tex', named_colors)

if __name__ == '__main__':
    main()


==> figures/mt/sane_tikz.py <==
# -*- coding: utf-8 -*-

import math
from copy import deepcopy
from pprint import pprint

#### overview
# - all angles in degrees unless stated otherwise.
# - all dimensions in cm (even for line width).
# cs = [x, y], vec = [start_cs, end_cs]

# nice constants:
golden_ratio = 1.61803398875

#### auxiliary functions for color and dimension conversions


def pt_to_cm(size_in_pt):
    return 0.0352778 * size_in_pt


def cm_to_pt(size_in_cm):
    return size_in_cm / 0.0352778


def degrees_to_radians(angle):
    return angle * ((2.0 * math.pi) / 360.0)


def radians_to_degrees(angle):
    return angle * (360.0 / (2.0 * math.pi))


def rgb_to_hex(color_in_rgb):
    raise NotImplementedError


def hex_to_rgb(color_in_hex):
    raise NotImplementedError


#### for coordinates and vectors
def midway_coords(start_cs, end_cs):
    return [
        start_cs[0] / 2.0 + end_cs[0] / 2.0, start_cs[1] / 2.0 + end_cs[1] / 2.0
    ]


def one_third_coords(start_cs, end_cs):
    return [
        2.0 * start_cs[0] / 3.0 + end_cs[0] / 3.0,
        2.0 * start_cs[1] / 3.0 + end_cs[1] / 3.0
    ]


def two_thirds_coords(start_cs, end_cs):
    return [
        start_cs[0] / 3.0 + 2.0 * end_cs[0] / 3.0,
        start_cs[1] / 3.0 + 2.0 * end_cs[1] / 3.0
    ]


def top_left_coords(cs, other_cs):
    return [min(cs[0], other_cs[0]), max(cs[1], other_cs[1])]


def top_right_coords(cs, other_cs):
    return [max(cs[0], other_cs[0]), max(cs[1], other_cs[1])]


def bottom_left_coords(cs, other_cs):
    return [min(cs[0], other_cs[0]), min(cs[1], other_cs[1])]


def bottom_right_coords(cs, other_cs):
    return [max(cs[0], other_cs[0]), min(cs[1], other_cs[1])]


def left_center_coords(cs, other_cs):
    top_left_cs = top_left_coords(cs, other_cs)
    bottom_left_cs = bottom_left_coords(cs, other_cs)
    return midway_coords(top_left_cs, bottom_left_cs)


def right_center_coords(cs, other_cs):
    top_right_cs = top_right_coords(cs, other_cs)
    bottom_right_cs = bottom_right_coords(cs, other_cs)
    return midway_coords(top_right_cs, bottom_right_cs)


def top_center_coords(cs, other_cs):
    top_left_cs = top_left_coords(cs, other_cs)
    top_right_cs = top_right_coords(cs, other_cs)
    return midway_coords(top_left_cs, top_right_cs)


def bottom_center_coords(cs, other_cs):
    bottom_left_cs = bottom_left_coords(cs, other_cs)
    bottom_right_cs = bottom_right_coords(cs, other_cs)
    return midway_coords(bottom_left_cs, bottom_right_cs)


def convex_combination_coords(from_cs, to_cs, alpha):
    return [(1.0 - alpha) * from_cs[0] + alpha * to_cs[0],
            (1.0 - alpha) * from_cs[1] + alpha * to_cs[1]]


def translate_coords(cs, delta_x, delta_y):
    return [cs[0] + delta_x, cs[1] + delta_y]


def translate_coords_horizontally(cs, delta):
    return [cs[0] + delta, cs[1]]


def translate_coords_vertically(cs, delta):
    return [cs[0], cs[1] + delta]


def translate_coords_diagonally(cs, delta):
    return [cs[0] + delta, cs[1] + delta]


def translate_coords_antidiagonally(cs, delta):
    return [cs[0] + delta, cs[1] - delta]


def vector_to_deltax(vec):
    return vec[1][0] - vec[0][0]


def vector_to_deltay(vec):
    return vec[1][1] - vec[0][1]


def vector_to_deltas(vec):
    return [vector_to_deltax(vec), vector_to_deltay(vec)]


def deltas_to_angle(delta_x, delta_y):
    if delta_x == 0.0:
        angle = 90.0 if delta_y > 0.0 else -90.0
    else:
        angle = radians_to_degrees(math.atan(float(delta_y) / delta_x))
    if delta_x < 0.0:
        angle += 180.0
    return angle


def vector_to_angle(vec):
    delta_x, delta_y = vector_to_deltas(vec)
    return deltas_to_angle(delta_x, delta_y)


def rotate_vector(vec, axis_cs, angle):
    start_cs, end_cs = vec
    return [
        rotate_coords(start_cs, axis_cs, angle),
        rotate_coords(end_cs, axis_cs, angle)
    ]


def ortogonal_vector(vec):
    start_cs, end_cs = vec
    return [start_cs, rotate_coords(end_cs, start_cs, 90.0)]


def reflect_coords_horizontally(cs, axis_x):
    return (-(cs[0] - axis_x) + axis_x, cs[1])


def reflect_coords_vertically(cs, axis_y):
    return (cs[0], -(cs[1] - axis_y) + axis_y)


def reflect_vector_horizontally(vec, axis_x):
    start_cs, end_cs = vec
    return [
        reflect_coords_horizontally(start_cs, axis_x),
        reflect_coords_horizontally(end_cs, axis_x)
    ]


def reflect_vector_vertically(vec, axis_y):
    start_cs, end_cs = vec
    return [
        reflect_coords_vertically(start_cs, axis_y),
        reflect_coords_vertically(end_cs, axis_y)
    ]


# def reflect_coords_wrt_vector(cs, vec):
#     start_cs, end_cs = vec

#     delta_x, delta_y = start_cs
#     out_cs = translate_coords(cs, -delta_x, -delta_y)
#     # NOTE: this is unfinished.
#     raise NotImplementedError
#     out_cs = translate(out_cs, delta_x, delta_y)
#     return out_cs

# def reflect_vector_wrt_vector(vec, axis_vec):
#     start_cs, end_cs = vec
#     return [
#         reflect_coords_wrt_vector(start_cs, axis_vec),
#         reflect_coords_wrt_vector(end_cs, axis_vec)
#     ]


def x_difference(vec):
    start_cs, end_cs = vec
    return end_cs[0] - start_cs[0]


def y_difference(vec):
    start_cs, end_cs = vec
    return end_cs[1] - start_cs[1]


def x_length(vec):
    start_cs, end_cs = vec
    return abs(x_difference([start_cs, end_cs]))


def y_length(vec):
    start_cs, end_cs = vec
    return abs(y_difference([start_cs, end_cs]))


def length(vec):
    start_cs, end_cs = vec
    return math.sqrt(
        x_length([start_cs, end_cs])**2 + y_length([start_cs, end_cs])**2)


def scale_to_length(vec):
    raise NotImplementedError


def rotate_coords(cs, axis_cs, angle):
    x, y = cs
    x_axis, y_axis = axis_cs
    angle_in_rads = math.pi / 180.0 * angle
    c = math.cos(angle_in_rads)
    s = math.sin(angle_in_rads)
    x_recentered = (x - x_axis)
    y_recentered = (y - y_axis)
    x_out = x_axis + c * x_recentered - s * y_recentered
    y_out = y_axis + s * x_recentered + c * y_recentered
    return [x_out, y_out]


#### for composite elements
def bbox(e):
    if isinstance(e, list):
        assert len(e) > 0
        bboxes = [bbox(e_i) for e_i in e]
        # [[[top_x1, top_y1], [bottom_x1, bottom_y1]], ...]
        top_left_xs = [b[0][0] for b in bboxes]
        top_left_ys = [b[0][1] for b in bboxes]
        bottom_right_xs = [b[1][0] for b in bboxes]
        bottom_right_ys = [b[1][1] for b in bboxes]
        b_out = [[min(top_left_xs), max(top_left_ys)],
                 [max(bottom_right_xs),
                  min(bottom_right_ys)]]

    elif e["type"] == 'open_path' or e["type"] == "closed_path":
        xs = [cs[0] for cs in e["cs_lst"]]
        ys = [cs[1] for cs in e["cs_lst"]]
        b_out = [[min(xs), max(ys)], [max(xs), min(ys)]]

    # NOTE: this is not quite correct for circular arcs, but it is a convenient approximation.
    elif e["type"] == "circle" or e["type"] == "circular_arc":
        r = e["radius"]
        cs = e["center_cs"]
        return [[cs[0] - r, cs[1] + r], [cs[0] + r, cs[1] - r]]

    elif e["type"] == 'ellipse':
        rx = e["horizontal_radius"]
        ry = e["vertical_radius"]
        cs = e["center_cs"]
        return [[cs[0] - rx, cs[1] + ry], [cs[0] + rx, cs[1] - ry]]

    elif e["type"] == 'bezier':
        raise NotImplementedError

    # NOTE: does not influence the bounding box (for simplicity)
    # TODO: optionally, make it part of text_width explicitly.
    elif e["type"] == "latex":
        return [e["cs"], e["cs"]]

    elif e["type"] == "image":
        return [
            e["top_left_cs"],
            translate_coords(e["top_left_cs"], e["width"], -e["height"])
        ]

    else:
        raise ValueError("bbox not implemented for element: %s." % e["type"])

    return b_out


def center_coords(e):
    return midway_coords(*bbox(e))


def coords_from_bbox_with_fn(e, fn):
    return fn(*bbox(e))


def translate(e, delta_x, delta_y):
    if isinstance(e, list):
        assert len(e) > 0
        for e_i in e:
            translate(e_i, delta_x, delta_y)

    elif e["type"] == 'open_path':
        e["cs_lst"] = [
            translate_coords(cs, delta_x, delta_y) for cs in e["cs_lst"]
        ]

    elif e["type"] == 'closed_path':
        e["cs_lst"] = [
            translate_coords(cs, delta_x, delta_y) for cs in e["cs_lst"]
        ]

    elif e["type"] == "circle":
        e["center_cs"] = translate_coords(e["center_cs"], delta_x, delta_y)

    elif e["type"] == 'ellipse':
        e["center_cs"] = translate_coords(e["center_cs"], delta_x, delta_y)

    elif e["type"] == 'bezier':
        e["from_cs"] = translate_coords(e["from_cs"], delta_x, delta_y)
        e["to_cs"] = translate_coords(e["to_cs"], delta_x, delta_y)
        e["c1_cs"] = translate_coords(e["c1_cs"], delta_x, delta_y)
        e["c2_cs"] = translate_coords(e["c2_cs"], delta_x, delta_y)

    elif e["type"] == "latex":
        e["cs"] = translate_coords(e["cs"], delta_x, delta_y)

    elif e["type"] == "image":
        e["top_left_cs"] = translate_coords(e["top_left_cs"], delta_x, delta_y)
    else:
        raise ValueError("tranlate not implemented for element: %s." %
                         e["type"])


# NOTE: this will move the center of the element. translate to get the appropriate
# center.
# TODO: test this function.
def scale(e, alpha):
    if isinstance(e, list):
        assert len(e) > 0
        for e_i in e:
            scale(e_i, alpha)

    elif e["type"] == 'open_path':
        e["cs_lst"] = [scale_coords(cs, alpha) for cs in e["cs_lst"]]

    elif e["type"] == 'closed_path':
        e["cs_lst"] = [scale_coords(cs, alpha) for cs in e["cs_lst"]]

    elif e["type"] == "circle":
        e["center_cs"] = scale_coords(e["center_cs"], alpha)
        e["radius"] *= alpha

    elif e["type"] == 'ellipse':
        e["center_cs"] = scale_coords(e["center_cs"], alpha)
        e["horizontal_radius"] *= alpha

    elif e["type"] == 'bezier':
        e["from_cs"] = scale_coords(e["from_cs"], alpha)
        e["to_cs"] = scale_coords(e["to_cs"], alpha)
        e["c1_cs"] = scale_coords(e["c1_cs"], alpha)
        e["c2_cs"] = scale_coords(e["c2_cs"], alpha)

    elif e["type"] == "latex":
        e["cs"] = scale_coords(e["cs"], alpha)

    elif e["type"] == "image":
        e["top_left_cs"] = scale_coords(e["top_left_cs"], alpha)
        e["width"] *= alpha
        e["height"] *= alpha
    else:
        raise ValueError("scale not implemented for element: %s." % e["type"])


def scale_coords(cs, alpha):
    return [alpha * x for x in cs]


def translate_horizontally(e, delta):
    translate(e, delta, 0)


def translate_vertically(e, delta):
    translate(e, 0, delta)


def translate_to_coords(e, from_cs, to_cs):
    delta_x, delta_y = vector_to_deltas([from_cs, to_cs])
    translate(e, delta_x, delta_y)


def translate_bbox_center_to_coords(e, cs):
    top_left_cs, bottom_right_cs = bbox(e)
    mid = midway_coords(top_left_cs, bottom_right_cs)
    translate_to_coords(e, mid, cs)


def translate_bbox_top_left_to_coords(e, cs):
    top_left_cs, _ = bbox(e)
    translate_to_coords(e, top_left_cs, cs)


def translate_bbox_bottom_left_to_coords(e, cs):
    top_left_cs, bottom_right_cs = bbox(e)
    bottom_left_cs = bottom_left_coords(top_left_cs, bottom_right_cs)
    translate_to_coords(e, bottom_left_cs, cs)


def translate_bbox_bottom_right_to_coords(e, cs):
    _, bottom_right_cs = bbox(e)
    translate_to_coords(e, bottom_right_cs, cs)


def translate_bbox_top_right_to_coords(e, cs):
    top_left_cs, bottom_right_cs = bbox(e)
    top_right_cs = top_right_coords(top_left_cs, bottom_right_cs)
    translate_to_coords(e, top_right_cs, cs)


def translate_bbox_top_center_to_coords(e, cs):
    top_left_cs, right_bottom_cs = bbox(e)
    top_center_cs = top_center_coords(top_left_cs, right_bottom_cs)
    translate_to_coords(e, top_center_cs, cs)


def translate_bbox_bottom_center_to_coords(e, cs):
    top_left_cs, right_bottom_cs = bbox(e)
    bottom_center_cs = bottom_center_coords(top_left_cs, right_bottom_cs)
    translate_to_coords(e, bottom_center_cs, cs)


def translate_bbox_left_center_to_coords(e, cs):
    top_left_cs, right_bottom_cs = bbox(e)
    left_center_cs = left_center_coords(top_left_cs, right_bottom_cs)
    translate_to_coords(e, left_center_cs, cs)


def translate_bbox_right_center_to_coords(e, cs):
    top_left_cs, bottom_right_cs = bbox(e)
    top_center_cs = right_center_coords(top_left_cs, bottom_right_cs)
    translate_to_coords(e, top_center_cs, cs)


def place_above(e, e_ref, spacing):
    y_ref = bbox(e_ref)[0][1]
    y = bbox(e)[1][1]
    delta = (y_ref - y) + spacing
    translate_vertically(e, delta)


def place_below(e, e_ref, spacing):
    y_ref = bbox(e_ref)[1][1]
    y = bbox(e)[0][1]
    delta = (y_ref - y) - spacing
    translate_vertically(e, delta)


def place_to_the_left(e, e_ref, spacing):
    x_ref = bbox(e_ref)[0][0]
    x = bbox(e)[1][0]
    delta = (x_ref - x) - spacing
    translate_horizontally(e, delta)


def place_to_the_right(e, e_ref, spacing):
    x_ref = bbox(e_ref)[1][0]
    x = bbox(e)[0][0]
    delta = (x_ref - x) + spacing
    translate_horizontally(e, delta)


# place with functions (flexible!)
def place_relative_to_at_angle_with_fns(e, e_ref, fn, fn_ref, out_angle,
                                        spacing):
    cs_ref = fn_ref(*bbox(e_ref))
    cs_to = coords_on_circle(cs_ref, spacing, out_angle)
    cs_from = fn(*bbox(e))
    translate_to_coords(e, cs_from, cs_to)


# place above
def place_above_and_align_to_the_left(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, top_left_coords)
    cs = translate_coords_vertically(ref_cs, spacing)
    translate_bbox_bottom_left_to_coords(e, cs)


def place_above_and_align_to_the_center(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, top_center_coords)
    cs = translate_coords_vertically(ref_cs, spacing)
    translate_bbox_bottom_center_to_coords(e, cs)


def place_above_and_align_to_the_right(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, top_right_coords)
    cs = translate_coords_vertically(ref_cs, spacing)
    translate_bbox_bottom_right_to_coords(e, cs)


# place below
def place_below_and_align_to_the_left(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, bottom_left_coords)
    cs = translate_coords_vertically(ref_cs, -spacing)
    translate_bbox_top_left_to_coords(e, cs)


def place_below_and_align_to_the_center(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, bottom_center_coords)
    cs = translate_coords_vertically(ref_cs, -spacing)
    translate_bbox_top_center_to_coords(e, cs)


def place_below_and_align_to_the_right(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, bottom_right_coords)
    cs = translate_coords_vertically(ref_cs, -spacing)
    translate_bbox_top_right_to_coords(e, cs)


# place to the left
def place_to_the_left_and_align_to_the_top(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, top_left_coords)
    cs = translate_coords_horizontally(ref_cs, -spacing)
    translate_bbox_top_right_to_coords(e, cs)


def place_to_the_left_and_align_to_the_center(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, left_center_coords)
    cs = translate_coords_horizontally(ref_cs, -spacing)
    translate_bbox_right_center_to_coords(e, cs)


def place_to_the_left_and_align_to_the_bottom(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, bottom_left_coords)
    cs = translate_coords_horizontally(ref_cs, -spacing)
    translate_bbox_bottom_right_to_coords(e, cs)


# place to the right
def place_to_the_right_and_align_to_the_top(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, top_right_coords)
    cs = translate_coords_horizontally(ref_cs, spacing)
    translate_bbox_top_left_to_coords(e, cs)


def place_to_the_right_and_align_to_the_center(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, right_center_coords)
    cs = translate_coords_horizontally(ref_cs, spacing)
    translate_bbox_left_center_to_coords(e, cs)


def place_to_the_right_and_align_to_the_bottom(e, e_ref, spacing):
    ref_cs = coords_from_bbox_with_fn(e_ref, bottom_right_coords)
    cs = translate_coords_horizontally(ref_cs, spacing)
    translate_bbox_bottom_left_to_coords(e, cs)


# left to right
def distribute_horizontally_with_spacing(e_lst, spacing):
    for i in range(1, len(e_lst)):
        e = e_lst[i]
        e_prev = e_lst[i - 1]
        cs = bbox(e)[0]
        cs_prev = bbox(e_prev)[1]
        delta_x = cs_prev[0] - cs[0] + spacing
        translate(e, delta_x, 0)


# bottom to top
def distribute_vertically_with_spacing(e_lst, spacing):
    for i in range(1, len(e_lst)):
        e = e_lst[i]
        e_prev = e_lst[i - 1]
        cs = bbox(e)[1]
        cs_prev = bbox(e_prev)[0]
        delta_y = cs_prev[1] - cs[1] + spacing
        translate(e, 0, delta_y)


def distribute_centers_horizontally_with_spacing(e_lst, spacing):
    for i in range(1, len(e_lst)):
        e = e_lst[i]
        e_prev = e_lst[i - 1]
        cs = midway_coords(*bbox(e))
        cs_prev = midway_coords(*bbox(e_prev))
        delta_x = cs_prev[0] - cs[0] + spacing
        translate(e, delta_x, 0)


def distribute_centers_vertically_with_spacing(e_lst, spacing):
    for i in range(1, len(e_lst)):
        e = e_lst[i]
        e_prev = e_lst[i - 1]
        cs = midway_coords(*bbox(e))
        cs_prev = midway_coords(*bbox(e_prev))
        delta_y = cs_prev[1] - cs[1] + spacing
        translate(e, 0, delta_y)


def align_centers_horizontally(e_lst, x):
    for e in e_lst:
        center_cs = center_coords(e)
        translate_horizontally(e, x - center_cs[0])


def align_centers_vertically(e_lst, y):
    for e in e_lst:
        center_cs = center_coords(e)
        translate_vertically(e, y - center_cs[1])


def align_centers_both(e_lst, x, y):
    align_centers_horizontally(e_lst, x)
    align_centers_vertically(e_lst, y)


def align_lefts(e_lst, x):
    for e in e_lst:
        top_left_cs, _ = bbox(e)
        translate_horizontally(e, x - top_left_cs[0])


def align_rights(e_lst, x):
    for e in e_lst:
        _, bottom_right_cs = bbox(e)
        translate_horizontally(e, x - bottom_right_cs[0])


def align_tops(e_lst, y):
    for e in e_lst:
        top_left_cs, _ = bbox(e)
        translate_vertically(e, y - top_left_cs[1])


def align_bottoms(e_lst, y):
    for e in e_lst:
        _, bottom_right_cs = bbox(e)
        translate_vertically(e, y - bottom_right_cs[1])


def copy(e):
    return deepcopy(e)


#### these are some of the graphical primitives used for drawing.
def line_segment(start_cs, end_cs, tikz_str=""):
    return open_path([start_cs, end_cs], tikz_str)


def horizontal_line_segment(start_cs, delta, tikz_str=""):
    end_cs = translate_coords_horizontally(start_cs, delta)
    return line_segment(start_cs, end_cs, tikz_str)


def vertical_line_segment(start_cs, delta, tikz_str=""):
    end_cs = translate_coords_vertically(start_cs, delta)
    return line_segment(start_cs, end_cs, tikz_str)


def centered_horizontal_line_segment(center_cs, length, tikz_str=""):
    delta = length / 2.0
    start_cs = translate_coords_horizontally(center_cs, delta)
    end_cs = translate_coords_horizontally(center_cs, -delta)
    return line_segment(start_cs, end_cs, tikz_str)


def centered_vertical_line_segment(center_cs, length, tikz_str=""):
    delta = length / 2.0
    start_cs = translate_coords_vertically(center_cs, delta)
    end_cs = translate_coords_vertically(center_cs, -delta)
    return line_segment(start_cs, end_cs, tikz_str)


def line_segment_from_angle_and_length(start_cs, angle, length, tikz_str=""):
    end_cs = coords_on_circle(start_cs, length, angle)
    return line_segment(start_cs, end_cs, tikz_str)


def line_segment_between_circles(from_center_cs,
                                 from_radius,
                                 from_angle,
                                 to_center_cs,
                                 to_radius,
                                 to_angle,
                                 tikz_str=""):
    from_cs = coords_on_circle(from_center_cs, from_radius, from_angle)
    to_cs = coords_on_circle(to_center_cs, to_radius, to_angle)
    return line_segment(from_cs, to_cs, tikz_str)


def centered_line_segment_from_angle_and_length(center_cs,
                                                angle,
                                                length,
                                                tikz_str=""):
    radius = length / 2.0
    start_cs = coords_on_circle(center_cs, radius, angle)
    end_cs = coords_on_circle(center_cs, radius, angle + 180.0)
    return line_segment(start_cs, end_cs, tikz_str)


def orthogonal_connector_with_horizontal_switch(from_cs,
                                                to_cs,
                                                alpha,
                                                tikz_str=""):
    from_x, from_y = from_cs
    to_x, to_y = to_cs
    switch_x = (1.0 - alpha) * from_x + alpha * to_x
    return open_path([from_cs, [switch_x, from_y], [switch_x, to_y], to_cs],
                     tikz_str)


def orthogonal_connector_with_vertical_switch(from_cs,
                                              to_cs,
                                              alpha,
                                              tikz_str=""):
    from_x, from_y = from_cs
    to_x, to_y = to_cs
    switch_y = (1.0 - alpha) * from_y + alpha * to_y
    return open_path([from_cs, [from_x, switch_y], [to_x, switch_y], to_cs],
                     tikz_str)


def orthogonal_connector_with_midway_horizontal_switch(from_cs,
                                                       to_cs,
                                                       tikz_str=""):
    return orthogonal_connector_with_horizontal_switch(from_cs, to_cs, 0.5,
                                                       tikz_str)


def orthogonal_connector_with_midway_vertical_switch(from_cs,
                                                     to_cs,
                                                     tikz_str=""):
    return orthogonal_connector_with_vertical_switch(from_cs, to_cs, 0.5,
                                                     tikz_str)


def rectangle(top_left_cs, bottom_right_cs, tikz_str=""):
    return closed_path([
        top_left_cs,
        top_right_coords(top_left_cs, bottom_right_cs), bottom_right_cs,
        bottom_left_coords(top_left_cs, bottom_right_cs)
    ], tikz_str)


def square(top_left_cs, side_length, tikz_str=""):
    x, y = top_left_cs
    return rectangle(top_left_cs, [x + side_length, y - side_length], tikz_str)


def open_path(cs_lst, tikz_str=""):
    return {"type": "open_path", "cs_lst": cs_lst, "tikz_str": tikz_str}


def closed_path(cs_lst, tikz_str=""):
    return {"type": "closed_path", "cs_lst": cs_lst, "tikz_str": tikz_str}


def circle(center_cs, radius, tikz_str=""):
    return {
        "type": "circle",
        "center_cs": center_cs,
        "radius": radius,
        "tikz_str": tikz_str
    }


def ellipse(center_cs, horizontal_radius, vertical_radius, tikz_str=""):
    return {
        "type": "ellipse",
        "center_cs": center_cs,
        "horizontal_radius": horizontal_radius,
        "vertical_radius": vertical_radius,
        "tikz_str": tikz_str
    }


def ellipse_from_width_over_height(center_cs,
                                   vertical_radius,
                                   ratio,
                                   tikz_str=""):
    horizontal_radius = vertical_radius * ratio
    return ellipse(center_cs, horizontal_radius, vertical_radius, tikz_str)


# the control points pull the curve towards them.
def bezier(from_cs, to_cs, c1_cs, c2_cs, tikz_str=""):
    return {
        "type": "bezier",
        "from_cs": from_cs,
        "to_cs": to_cs,
        "c1_cs": c1_cs,
        "c2_cs": c2_cs,
        "tikz_str": tikz_str
    }


# NOTE: these are still not very nice.
def bezier_with_midwayx_controls(from_cs, to_cs, tikz_str=""):
    cs = midway_coords(from_cs, to_cs)
    delta_x = vector_to_deltax([cs, to_cs])
    c1_cs = translate_coords_horizontally(cs, delta_x)
    c2_cs = translate_coords_horizontally(cs, -delta_x)
    return bezier(from_cs, to_cs, c1_cs, c2_cs, tikz_str)


def bezier_with_midwayy_controls(from_cs, to_cs, tikz_str=""):
    cs = midway_coords(from_cs, to_cs)
    delta_y = vector_to_deltay([cs, to_cs])
    c1_cs = translate_coords_vertically(cs, delta_y)
    c2_cs = translate_coords_vertically(cs, -delta_y)
    return bezier(from_cs, to_cs, c1_cs, c2_cs, tikz_str)


def bezier_with_top_left_controls(from_cs, to_cs, tikz_str=""):
    cs = top_left_coords(from_cs, to_cs)
    return bezier(from_cs, to_cs, cs, cs, tikz_str)


def bezier_with_bottom_right_controls(from_cs, to_cs, tikz_str=""):
    cs = bottom_right_coords(from_cs, to_cs)
    return bezier(from_cs, to_cs, cs, cs, tikz_str)


def rectangle_from_width_over_height(top_left_cs, height, ratio, tikz_str=""):
    width = ratio * height
    bottom_right_cs = translate_coords(top_left_cs, width, -height)
    return rectangle(top_left_cs, bottom_right_cs, tikz_str)


def rectangle_from_width_and_height(top_left_cs, height, width, tikz_str=""):
    bottom_right_cs = translate_coords(top_left_cs, width, -height)
    return rectangle(top_left_cs, bottom_right_cs, tikz_str)


def rectangle_with_golden_ratio(top_left_cs, height, tikz_str=""):
    return rectangle_from_width_over_height(top_left_cs, height, golden_ratio,
                                            tikz_str)


def rectangle_from_additive_resizing(top_left_cs,
                                     bottom_right_cs,
                                     delta_x,
                                     delta_y,
                                     tikz_str=""):
    tcs = translate_coords(top_left_cs, -delta_x / 2.0, delta_y / 2.0)
    bcs = translate_coords(bottom_right_cs, delta_x / 2.0, -delta_y / 2.0)
    return rectangle(tcs, bcs, tikz_str)


def rectangle_from_multiplicative_resizing(top_left_cs,
                                           bottom_right_cs,
                                           alpha_x,
                                           alpha_y,
                                           tikz_str=""):
    ccs = midway_coords(top_left_cs, bottom_right_cs)
    tcs = [
        ccs[0] + alpha_x * (top_left_cs[0] - ccs[0]),
        ccs[1] + alpha_y * (top_left_cs[1] - ccs[1])
    ]
    bcs = [
        ccs[0] + alpha_x * (bottom_right_cs[0] - ccs[0]),
        ccs[1] + alpha_y * (bottom_right_cs[1] - ccs[1])
    ]
    return rectangle(tcs, bcs, tikz_str)


def circular_arc(center_cs, radius, start_angle, end_angle, tikz_str=""):
    return {
        "type": "circular_arc",
        "center_cs": center_cs,
        "radius": radius,
        "start_angle": start_angle,
        "end_angle": end_angle,
        "tikz_str": tikz_str
    }


def equilateral_triangle(center_cs, radius, starting_angle, tikz_str=""):
    cs_lst = equispaced_coords_on_circle(center_cs, radius, 3)
    cs_lst = [rotate_coords(cs, center_cs, starting_angle) for cs in cs_lst]
    return closed_path(cs_lst, tikz_str)


def polygon(center_cs, radius, num_sides, tikz_str=""):
    delta = 360.0 / num_sides

    return closed_path([
        coords_on_circle(center_cs, radius, delta * i) for i in range(num_sides)
    ], tikz_str)


def latex(cs, expr, tikz_str=""):
    return {"type": "latex", "cs": cs, "expr": expr, "tikz_str": tikz_str}


def image(filepath, top_left_cs, height, width, tikz_str=""):
    return {
        "type": "image",
        "filepath": filepath,
        "top_left_cs": top_left_cs,
        "height": height,
        "width": width,
        "tikz_str": tikz_str
    }


def horizontal_guidelines(top_left_cs, bottom_right_cs, spacing, tikz_str=""):
    width = x_length([top_left_cs, bottom_right_cs])
    height = y_length([top_left_cs, bottom_right_cs])
    n = int(math.ceil(height / float(spacing))) + 1
    return [
        horizontal_line_segment(
            translate_coords_vertically(top_left_cs, -i * spacing), width,
            tikz_str) for i in range(n)
    ]


def vertical_guidelines(top_left_cs, bottom_right_cs, spacing, tikz_str=""):
    width = x_length([top_left_cs, bottom_right_cs])
    height = y_length([top_left_cs, bottom_right_cs])
    n = int(math.ceil(width / float(spacing))) + 1
    return [
        vertical_line_segment(
            translate_coords_horizontally(top_left_cs, i * spacing), -height,
            tikz_str) for i in range(n)
    ]


def guidelines(top_left_cs, bottom_right_cs, spacing, tikz_str=""):
    return [
        horizontal_guidelines(top_left_cs, bottom_right_cs, spacing, tikz_str),
        vertical_guidelines(top_left_cs, bottom_right_cs, spacing, tikz_str)
    ]


def horizontal_ticks(start_cs, num_ticks, tick_spacing, tick_delta,
                     tikz_str=""):
    x, y = start_cs
    return [
        vertical_line_segment([x + i * tick_spacing, y], tick_delta, tikz_str)
        for i in range(num_ticks)
    ]


def vertical_ticks(start_cs, num_ticks, tick_spacing, tick_delta, tikz_str=""):
    x, y = start_cs
    return [
        vertical_line_segment([x, y + i * tick_spacing], tick_delta, tikz_str)
        for i in range(num_ticks)
    ]


def arrow(shaft_width, shaft_height, head_width, head_height, tikz_str=""):
    return closed_path([
        [0.0, shaft_height / 2.0],
        [shaft_width, shaft_height / 2.0],
        [shaft_width, head_height / 2.0],
        [shaft_width + head_width, 0.0],
        [shaft_width, -head_height / 2.0],
        [shaft_width, -shaft_height / 2.0],
        [0.0, -shaft_height / 2.0],
    ], tikz_str)


### helper functions for placing coords
def coords_on_circle(center_cs, radius, angle):
    cs = translate_coords_horizontally(center_cs, radius)
    return rotate_coords(cs, center_cs, angle)


def antipodal_coords(cs, radius, angle):
    return [
        coords_on_circle(cs, radius, angle),
        coords_on_circle(cs, radius, angle + 180.0)
    ]


def equispaced_coords_on_circle(center_cs, radius, n):
    delta = 360.0 / n
    return [coords_on_circle(center_cs, radius, i * delta) for i in range(n)]


def coords_on_ellipse(center_cs, horizontal_radius, vertical_radius, angle):
    raise NotImplementedError


def are_coords_inside_rectangle(cs, top_left_cs, bottom_right_cs):
    return (top_left_cs[0] <= cs[0] and cs[0] <= bottom_right_cs[0] and
            bottom_right_cs[1] <= cs[1] and cs[1] <= top_left_cs[1])


def coords_on_rectangle(top_left_cs, bottom_right_cs, angle):
    center_cs = midway_coords(top_left_cs, bottom_right_cs)
    end_cs = coords_on_circle(center_cs, 1.0, angle)
    top_right_cs = top_right_coords(top_left_cs, bottom_right_cs)
    delta_angle = vector_to_angle([center_cs, top_right_cs])

    # return coords depending on the side it falls in.
    if (angle >= 0 and angle <= delta_angle) or (angle >= 360.0 - delta_angle):
        cs = coords_on_line_with_x_value(center_cs, end_cs, bottom_right_cs[0])
    elif angle > delta_angle and angle <= 180.0 - delta_angle:
        cs = coords_on_line_with_y_value(center_cs, end_cs, top_left_cs[1])
    elif angle > 180.0 - delta_angle and angle <= 180 + delta_angle:
        cs = coords_on_line_with_x_value(center_cs, end_cs, top_left_cs[0])
    elif angle > 180.0 + delta_angle and angle <= 360.0 - delta_angle:
        cs = coords_on_line_with_y_value(center_cs, end_cs, bottom_right_cs[1])
    return cs


def coords_on_top_edge(top_left_cs, bottom_right_cs, alpha):
    top_right_cs = top_right_coords(top_left_cs, bottom_right_cs)
    cs = convex_combination_coords(top_left_cs, top_right_cs, alpha)
    return cs


def coords_on_bottom_edge(top_left_cs, bottom_right_cs, alpha):
    bottom_left_cs = bottom_left_coords(top_left_cs, bottom_right_cs)
    cs = convex_combination_coords(bottom_left_cs, bottom_right_cs, alpha)
    return cs


def coords_on_left_edge(top_left_cs, bottom_right_cs, alpha):
    bottom_left_cs = bottom_left_coords(top_left_cs, bottom_right_cs)
    cs = convex_combination_coords(bottom_left_cs, top_left_cs, alpha)
    return cs


def coords_on_right_edge(top_left_cs, bottom_right_cs, alpha):
    top_right_cs = top_right_coords(top_left_cs, bottom_right_cs)
    cs = convex_combination_coords(bottom_right_cs, top_right_cs, alpha)
    return cs


# t in [0, 1]. for symmetric curves, it should be 0.5 for the middle
def coords_on_bezier(from_cs, to_cs, c1_cs, c2_cs, t):
    raise NotImplementedError


def coords_on_line_segment(start_cs, end_cs, t):
    return [(1.0 - t) * start_cs[0] + t * end_cs[0],
            (1.0 - t) * start_cs[1] + t * end_cs[1]]


def coords_on_line_with_x_value(start_cs, end_cs, x):
    # y = mx + b
    # y1 = mx1 + b
    # y2 = mx2 + b
    # b = y - mx
    # y1 - y2 = m(x1 - x2)
    x1, y1 = start_cs
    x2, y2 = end_cs
    if abs(x1 - x2) < 1.0e-6:
        # vertical line.
        raise ValueError
    else:
        m = (y1 - y2) / float(x1 - x2)
        b = y1 - m * x1
        y = m * x + b
    return [x, y]


def coords_on_line_with_y_value(start_cs, end_cs, y):
    x1, y1 = start_cs
    x2, y2 = end_cs
    if abs(y1 - y2) < 1.0e-6:
        # horizontal line.
        raise ValueError
    else:
        m = (x1 - x2) / float(y1 - y2)
        b = x1 - m * y1
        x = m * y + b
    return [x, y]


# for canvas aligned axis; transform the data first with log if log coords necessary.
def axis_value_to_canvas_value(canvas_v, axis_v, other_canvas_v, other_axis_v,
                               queried_axis_v):
    m = (other_canvas_v - canvas_v) / float(other_axis_v - axis_v)
    b = canvas_v - m * axis_v
    return m * queried_axis_v + b


def canvas_value_to_axis_value(canvas_v, axis_v, other_canvas_v, other_axis_v,
                               queried_canvas_v):
    m = float(other_axis_v - axis_v) / (other_canvas_v - canvas_v)
    b = axis_v - m * canvas_v
    return m * queried_canvas_v + b


def draw_to_tikz(e):
    cmd_lst = []
    if isinstance(e, list):
        assert len(e) > 0
        for e_i in e:
            cmd_lst.extend(draw_to_tikz(e_i))

    elif e["type"] == 'open_path':
        cmd_lst.append(
            "\\draw[%s] " % e["tikz_str"] +
            " -- ".join(["(%f, %f)" % tuple(cs) for cs in e["cs_lst"]]) + ";")

    elif e["type"] == 'closed_path':
        # print e
        cmd_lst.append(
            "\\draw[%s] " % e["tikz_str"] +
            " -- ".join(["(%f, %f)" % (cs[0], cs[1]) for cs in e["cs_lst"]]) +
            " -- cycle;")

    elif e["type"] == "circle":
        cmd_lst.append(
            "\\draw[%s] (%f, %f) circle (%f);" %
            (e["tikz_str"], e["center_cs"][0], e["center_cs"][1], e["radius"]))

    elif e["type"] == 'ellipse':
        cmd_lst.append("\\draw[%s] (%f, %f) ellipse (%f and %f);" %
                       (e["tikz_str"], e["center_cs"][0], e["center_cs"][1],
                        e["horizontal_radius"], e["vertical_radius"]))

    elif e["type"] == "bezier":
        cmd_lst.append(
            "\\draw[%s] (%f, %f) .. controls (%f, %f) and (%f, %f) .. (%f, %f);"
            % tuple([e["tikz_str"]] + e["from_cs"] + e["c1_cs"] + e["c2_cs"] +
                    e["to_cs"]))

    elif e["type"] == "circular_arc":
        cmd_lst.append("\\draw[%s] (%f,%f) arc (%f:%f:%f);" %
                       (e["tikz_str"], e["center_cs"][0], e["center_cs"][1],
                        e["start_angle"], e["end_angle"], e["radius"]))

    elif e["type"] == "elliptical_arc":
        cmd_lst.append("\\draw[%s] (%f,%f) arc (%f:%f:%f and %f);" %
                       (e["tikz_str"], e["center_cs"][0], e["center_cs"][1],
                        e["start_angle"], e["end_angle"],
                        e["horizontal_radius"], e["vertical_radius"]))

    elif e["type"] == "latex":
        cmd_lst.append("\\node[%s] at (%f,%f) {%s};" %
                       (e["tikz_str"], e["cs"][0], e["cs"][1], e["expr"]))

    elif e["type"] == "image":
        center_cs = translate_coords(e["top_left_cs"], e["width"] / 2.0,
                                     -e["height"] / 2.0)
        cmd_lst.append(
            "\\node[inner sep=0pt, %s] at (%f,%f) {\\includegraphics[height=%f, width=%f]{%s}};"
            % (e["tikz_str"], center_cs[0], center_cs[1], e["height"],
               e["width"], e["filepath"]))
    else:
        raise ValueError("draw not implemented for element: %s" % e["type"])

    return cmd_lst


def write_textfile(filepath, lines):
    with open(filepath, 'w') as f:
        for line in lines:
            f.write(line + "\n")


# TODO: have to define colors by hand.
def draw_to_tikz_standalone(e, filepath, name2color_in_rgb=None):
    tikz_lines = []
    tikz_lines.extend([
        '\\documentclass{standalone}',
        "\\usepackage[T1]{fontenc}"
        '\\usepackage{tikz}',
        '\\usepackage{amsmath, amsfonts, bm}',
        '\\usetikzlibrary{arrows.meta}',
        '\\begin{document}',
        '\\begin{tikzpicture}',
        '\\pgfdeclarelayer{background}',
        '\\pgfdeclarelayer{foreground}',
        '\\pgfdeclarelayer{main}',
        '\\pgfsetlayers{background,main,foreground}'
    ])

    # define the colors used.
    if name2color_in_rgb is not None:
        tikz_lines.extend([
            '\\definecolor{%s}{RGB}{%d,%d,%d}' % (name, rgb[0], rgb[1], rgb[2])
            for (name, rgb) in name2color_in_rgb.items()
        ])

    #tikz_lines.extend(draw_to_tikz(e))
    for layer in ('main', 'background', 'foreground'):
        layer_things = e[layer]
        if not layer_things:
            continue
        tikz_lines.append(f'\\begin{{pgfonlayer}}{{{layer}}}')
        tikz_lines.extend(
            draw_to_tikz(layer_things)
        )
        tikz_lines.append('\\end{pgfonlayer}')
    tikz_lines.extend([
        '\\end{tikzpicture}',
        '\\end{document}',
    ])
    write_textfile(filepath, tikz_lines)


#### tikz reference

#===> linewidth

# \tikzset{
#     ultra thin/.style= {line width=0.1pt},
#     very thin/.style=  {line width=0.2pt},
#     thin/.style=       {line width=0.4pt},% (*** DEFAULT ***; close to 1/64cm)
#     semithick/.style=  {line width=0.6pt},
#     thick/.style=      {line width=0.8pt},
#     very thick/.style= {line width=1.2pt},
#     ultra thick/.style={line width=1.6pt}
# }

#===> linestyle

# \tikzstyle{solid}=                   [dash pattern=]
# \tikzstyle{dotted}=                  [dash pattern=on \pgflinewidth off 2pt]
# \tikzstyle{densely dotted}=          [dash pattern=on \pgflinewidth off 1pt]
# \tikzstyle{loosely dotted}=          [dash pattern=on \pgflinewidth off 4pt]
# \tikzstyle{dashed}=                  [dash pattern=on 3pt off 3pt]
# \tikzstyle{densely dashed}=          [dash pattern=on 3pt off 2pt]
# \tikzstyle{loosely dashed}=          [dash pattern=on 3pt off 6pt]
# \tikzstyle{dashdotted}=              [dash pattern=on 3pt off 2pt on \the\pgflinewidth off 2pt]
# \tikzstyle{densely dashdotted}=      [dash pattern=on 3pt off 1pt on \the\pgflinewidth off 1pt]
# \tikzstyle{loosely dashdotted}=      [dash pattern=on 3pt off 4pt on \the\pgflinewidth off 4pt]

#===> fontsize (TODO: add the size in pts)

# \tiny
# \scriptsize
# \footnotesize
# \small
# \normalsize
# \large
# \Large
# \LARGE
# \huge
# \Huge

#===> font type

# https://www.overleaf.com/learn/latex/Font_typefaces
# https://tug.org/FontCatalogue/
# https://fonts.google.com/
# http://mirror.las.iastate.edu/tex-archive/fonts/
# https://tex.stackexchange.com/questions/84533/font-installation-woes-texshop-on-a-mac?rq=1

#===> external links

# https://tex.stackexchange.com/questions/45275/tikz-get-values-for-predefined-dash-patterns
# https://tex.stackexchange.com/questions/255234/how-does-one-pick-control-points-to-control-b%C3%A9zier-curves-in-tikz
# https://tex.stackexchange.com/questions/20885/draw-curly-braces-in-tikz
# https://cremeronline.com/LaTeX/minimaltikz.pdf
# https://journals.plos.org/ploscompbiol/article?id=10.1371/journal.pcbi.1003833 ; for tips on scientific figures.

#===> colors

# https://www.kennethmoreland.com/color-advice/

#### TODO

# - continuous compilation with file changes (useful for finding the right dimensions).
# - additional print options for generating tikz code.
# - easier handling of tikz styling options
# - easier handling of sizing options.
# - better defaults for colors.
# - better defaults for sizes. (powers (both positive and negative) of 2)
# - better default aspect ratios.
# - ability to draw auxiliary controls for bezier curves.
# - better interactivity (e.g., multiple drawings with binary search)
# - computation of the convex hull of a set of points.
# - computation of contour sets given a function.
# - basic scaling options
# - few basic default styles.
# - antipodal points for reference.
# - dealing with text appropriately (currently it is somewhat of a 2nd class citizen)
# - dealing with styling options appropriately  (these are not made super easy; require styling strings).
# --> maybe manage the creation of these strings.
# - support for simple plotting.
# - good default groups in the creation of figures
# - higher order functions to draw and then label specific places (?)
# - additional figures (triangle?)
# - animation functionality (should be fun)
# - FIX the drawing commands to make them simpler and less verbose
# - proper handling of images
# - bezier curve with symmetric controls and other nicer options.
# - write more functionality to work with angles.
# - fix the headers for the library.
# - think of a better name.
# - define a few styles. erase style.
# - draw complex closed paths involving different commands.
# - coloring text can be done, but I haven't thought much about it.
# - effective use of higher order functions for saving effort.
# - help with drawing highly symmetric figures, i.e., just draw a single plane.
# - functionality to tile a figure.
# - to address inconsistencies in how tikz handles nodes, always use a minipage.
# - make all the strings verbatin, i.e., the latex strings.
# - it would be convenient to have a function that distributes with a certain bounding box size that might be different than the one we want.
# - compute the spacing automatically from the sizes and the space that we want to occupy.
# - more relative positioning functionality as it is very useful (some spacing to the right of it)
# - translate_bottom_right_to_bottom_right(e, reference_e, delta_x, delta_y) and all the other combinations (there are sixteen of these functions, or even 64 such functions.)
# TODO: add guidelines that should be useful to get coordinates manually for this and to measure relative coordinates.
# TODO: add anchoring.
# - reduce the number of very common two steps.
# - add popular colors.
# - https://en.wikipedia.org/wiki/3D_projection ; add 3D projections.
# - draw patterns by copying a figure and putting it into multiple places or by calling a function.
# or by distributing a set of existing figures on a grid.
# - TODO: write the commit id that generated the figure in the file.
# - TODO: potentially move formatting to a single file.
# TODO: have a few more reference latex and tikz dimensions. (like linewidths)
# - TODO: rename to place_relative_to_top_and_align_center; place_relative_to_top
# - https://www.overleaf.com/learn/latex/Page_size_and_margins ; likely useful for slides.
# TODO: using other fonts. make it easy to add fonts in the package.
# https://tug.org/FontCatalogue/
# http://www.sascha-frank.com/latex-font-size.html
# https://tug.org/TUGboat/tb33-3/tb105thurnherr.pdf
# TODO: do GIFs.
# TODO: do pseudo interactivity (grid of multiple frames).
# TODO: add a way of dealing with node names.
# TODO: easy wall of using sane-tikz for presentations.
# work with maps and coloring maps (this might be interesting.)
# - basic functionality to read simple svg files.
# - package fonts with sane tikz
# overleaf.com/learn/latex/Questions/I_have_a_custom_font_I%27d_like_to_load_to_my_document._How_can_I_do_this%3F

# - ask for donations (*)

# define a grid for a plot.
# TODO: draw a bar plot with no lines.
# TODO: discrete ...
# TODO: think about the model.

# http://iamvdo.me/en/blog/css-font-metrics-line-height-and-vertical-align#lets-talk-about-font-size-first
# TODO: check about font size.

# TODO: add a tile option. this needs to deal with alignments:
# tons of different ones. how to angle the ones that have different sizes.

# Show a GIF of local first and second order approximations to various functions.

# Low pass filter; this would be nice.

# file:///Users/negrinho/Downloads/world.svg
# add world maps.

# https://simplemaps.com/

# https://distill.pub/

# TODO: make a discovery

# convex hull with some sequence of points.
# change this to use numpy at some point and to handle directly
# matrices (n points x dimension.)
# do these like matlab.

# https://tex.stackexchange.com/questions/25249/how-do-i-use-a-particular-font-for-a-small-section-of-text-in-my-document

# TODO: make it possible to compile to svg (not sure if it can have data.)
# this would be useful to embed it in a webpage. (alternatives.)

# TODO: learning html

# how to surround an equation with a text bounding box. see that I can do it consistently.
# can I compile animations to manim.
# can I set properties easily, e.g., color.

